Correlation driven metallic and half-metallic phases in a band insulator

We demonstrate, using dynamical mean-field theory with the hybridization expansion continuous time quantum montecarlo impurity solver, a rich phase diagram with {\em correlation driven metallic and half-metallic phases} in a simple model of a correlated band insulator, namely, the half-filled ionic Hubbard model (IHM) with first {\em and} second neighbor hopping ($t$ and $t'$), an on-site repulsion $U$, and a staggered potential $\Delta$. Without $t'$ the IHM has a direct transition from a paramagnetic band insulator (BI) to an antiferromagnetic Mott insulator (AFI) phase as $U$ increases. For weak to intermediate correlations, $t'$ frustrates the AF order, leading to a paramagnetic metal (PM) phase, a ferrimagnetic metal (FM) phase and an anti-ferromagnetic half-metal (AFHM) phase in which electrons with one spin orientation, say up-spin, have gapless excitations while the down-spin electrons are gapped. For $t'$ less than a threshold $ t_1$, there is a direct, first-order, BI to AFI transition as $U$ increases, as for $t'=0$; for $t_4< t' < \Delta/2$, the BI to AFI transition occurs via an intervening PM phase. For $t' > \Delta/2$, there is no BI phase, and the system has a PM to AFI transition as $U$ increases. In an intermediate-range $t_2 < t' < t_3$, as $U$ increases the system undergoes four transitions, in the sequence BI $\rightarrow$ PM $\rightarrow$ FM $\rightarrow$ AFHM $\rightarrow$ AFI; the FM phase is absent in the ranges of $t'$ on either side, implying three transitions. The BI-PM, FM-AFHM and AFHM-AFI transitions, and a part of the PM-FM transition are continuous, while the rest of the transitions are first order in nature. The PM, FM and the AFHM phases have, respectively, spin symmetric, partially polarized and fully polarized electron [hole] pockets around the ($\pm\pi/2$, $\pm\pi/2$) [($\pm \pi, 0$), ($0. \pm \pi$)] points in the Brillouin zone.

==> clean.sh <==
rm *aux *log *idx *lof *lot  *toc *bbl *out *.blg


==> remove.sh <==

rm *.log *.out *.blg *.bbl *.aux *.synctex.gz

